Baseline and other effects for a sterile neutrino at DUNE

We analyze the sensitivity of the Deep Underground Neutrino Experiment (DUNE) to a sterile neutrino, combining information from both near and far detectors. We quantify often-neglected effects which may impact the event rate estimation in a 3+1 oscillation scenario. In particular, we find that taking into account the information on the neutrino production point, in contrast to assuming a pointlike neutrino source, affects DUNE's sterile exclusion reach. Visible differences remain after the inclusion of energy bin-to-bin uncorrelated systematics. Instead, implementing exact oscillation formulae for near detector events, including a two slab density profile, does not result in any visible change in the sensitivity.

==> anc/exact_4nu.c <==
/*
   GLoBES user-defined probability engine

   Implementation of exact formulae for 3+1 oscillations
   by J Penedo and J Pulido
   This version: June 2022

   Based on the file globes-3.2.18/examples/example6.c
   Compatible with GLoBES version 3.2.18
   GLoBES refs.: arXiv:hep-ph/0407333, arXiv:hep-ph/0701187
*/

#include "exact_4nu.h"

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <complex.h>

#include <globes/globes.h>


/***************************************************************************
 *  To use, need to include "exact_4nu.h" in the main GLoBES file and      *
 *  register this engine after the call to glbInit, by calling:            *
 *                                                                         *
 *  glbRegisterProbabilityEngine(12, &probability_matrix_4nu,              *
 *                               &set_oscillation_parameters_4nu,          *
 *                               &get_oscillation_parameters_4nu,          *
 *                               NULL);                                    *
 ***************************************************************************/

int true_ord = +1;  // sets the neutrino mass ordering:
                    // +1 for NO, -1 for IO

double th12;        // standard angle theta_12
double th13;        // standard angle theta_13
double th23;        // standard angle theta_23
double delta13;     // standard phase delta_13
double sdm;         // standard smallest mass-sq. diff. in eV^2
double ldm;         // standard largest mass-sq. diff. in eV^2 (<0 for IO)
double th14;        // new (3+1) angle theta_14          (index: GLB_THETA_14)
double th24;        // new (3+1) angle theta_24          (index: GLB_THETA_24)
double th34;        // new (3+1) angle theta_34          (index: GLB_THETA_34)
double delta24;     // new (3+1) phase delta_24          (index: GLB_DELTA_24)
double delta34;     // new (3+1) phase delta_34          (index: GLB_DELTA_34)
double steriledm;   // new (3+1) mass-sq. diff. in eV^2  (index: GLB_DM_14)


/***************************************************************************
 * Stores oscillation parameters in internal data structures               *
 ***************************************************************************/
int set_oscillation_parameters_4nu(glb_params p, void *user_data)
{
  th12      = glbGetOscParams(p, GLB_THETA_12);
  th13      = glbGetOscParams(p, GLB_THETA_13);
  th23      = glbGetOscParams(p, GLB_THETA_23);
  delta13   = glbGetOscParams(p, GLB_DELTA_CP);
  sdm       = glbGetOscParams(p, GLB_DM_21);
  ldm       = glbGetOscParams(p, GLB_DM_31);

  th14      = glbGetOscParams(p, GLB_THETA_14);
  th24      = glbGetOscParams(p, GLB_THETA_24);
  th34      = glbGetOscParams(p, GLB_THETA_34);
  delta24   = glbGetOscParams(p, GLB_DELTA_24);
  delta34   = glbGetOscParams(p, GLB_DELTA_34);
  steriledm = glbGetOscParams(p, GLB_DM_41);

  return 0;
}


/***************************************************************************
 * Writes oscillation parameters from internal data structures into p      *
 ***************************************************************************/
int get_oscillation_parameters_4nu(glb_params p, void *user_data)
{
  glbSetOscParams(p, th12, GLB_THETA_12);
  glbSetOscParams(p, th13, GLB_THETA_13);
  glbSetOscParams(p, th23, GLB_THETA_23);
  glbSetOscParams(p, delta13, GLB_DELTA_CP);
  glbSetOscParams(p, sdm, GLB_DM_21);
  glbSetOscParams(p, ldm, GLB_DM_31);

  glbSetOscParams(p, th14, GLB_THETA_14);
  glbSetOscParams(p, th24, GLB_THETA_24);
  glbSetOscParams(p, th34, GLB_THETA_34);
  glbSetOscParams(p, delta24, GLB_DELTA_24);
  glbSetOscParams(p, delta34, GLB_DELTA_34);
  glbSetOscParams(p, steriledm, GLB_DM_41);

  return 0;
}


/***************************************************************************
 * Computes the 4x4 vacuum mixing matrix from the angles and phases        *
 * and stores the complex matrix elements in the buffer U                  *
 ***************************************************************************/
int GetU(double complex U[4][4])
{
  int i, j;
  
  for (i=0; i<4; i++)
    for (j=0; j<4; j++)
      U[i][j] = 0.0;

  // First row (e)
  U[0][0] = cos(th12) * cos(th13) * cos(th14);
  U[0][1] = cos(th13) * cos(th14) * sin(th12);
  U[0][2] = cos(th14) * sin(th13) * cexp(-I * delta13);
  U[0][3] = sin(th14);

  // Second row (mu)
  U[1][0] = - cos(th23) * cos(th24) * sin(th12) \
            - cos(th12) * ( cos(th24) * sin(th13) * sin(th23) * cexp(+I * delta13) \
                          + cos(th13) * sin(th14) * sin(th24) * cexp(-I * delta24) );
  U[1][1] =   cos(th12) * cos(th23) * cos(th24) \
            - sin(th12) * ( cos(th24) * sin(th13) * sin(th23) * cexp(+I * delta13) \
                          + cos(th13) * sin(th14) * sin(th24) * cexp(-I * delta24) );
  U[1][2] =   cos(th13) * cos(th24) * sin(th23) \
            - sin(th13) * sin(th14) * sin(th24) * cexp(-I * (delta13 + delta24));
  U[1][3] =   cos(th14) * sin(th24) * cexp(-I * delta24);

  // Thrid row (tau)
  U[2][0] =   sin(th12) * ( cos(th34) * sin(th23) \
                          + cos(th23) * sin(th24) * sin(th34) * cexp(+I * (delta24 - delta34)) ) \
            + cos(th12) * ( sin(th13) * ( sin(th23) * sin(th24) * sin(th34) * cexp(+I * (delta24 - delta34)) \
                                        - cos(th23) * cos(th34) ) * cexp(+I * delta13) \
                          - cos(th13) * cos(th24) * sin(th14) * sin(th34) * cexp(-I * delta34) );
  U[2][1] = - cos(th12) * ( cos(th34) * sin(th23) \
			  + cos(th23) * sin(th24) * sin(th34) * cexp(+I * (delta24 - delta34)) ) \
            + sin(th12) * ( sin(th13) * ( sin(th23) * sin(th24) * sin(th34) * cexp(+I * (delta24 - delta34)) \
                                        - cos(th23) * cos(th34) ) * cexp(+I * delta13) \
                          - cos(th13) * cos(th24) * sin(th14) * sin(th34) * cexp(-I * delta34) );
  U[2][2] = - cos(th24) * sin(th13) * sin(th14) * sin(th34) * cexp(-I * (delta13 + delta34)) \
            + cos(th13) * ( cos(th23) * cos(th34) \
                          - sin(th23) * sin(th24) * sin(th34) * cexp(+I * (delta24 - delta34)) );
  U[2][3] =   cos(th14) * cos(th24) * sin(th34) * cexp(-I * delta34);

  // Fourth row (s)
  U[3][0] =   sin(th12) * ( cos(th23) * cos(th34) * sin(th24) * cexp(+I * delta24) \
                          - sin(th23) * sin(th34) * cexp(+I * delta34) ) \
            + cos(th12) * ( sin(th13) * ( cos(th34) * sin(th23) * sin(th24) * cexp(+I * delta24) \
                                        + cos(th23) * sin(th34) * cexp(+I * delta34) ) * cexp(+I * delta13) \
                          - cos(th13) * cos(th24) * cos(th34) * sin(th14) );
  U[3][1] = - cos(th12) * ( cos(th23) * cos(th34) * sin(th24) * cexp(+I * delta24) \
                          - sin(th23) * sin(th34) * cexp(+I * delta34) ) \
            + sin(th12) * ( sin(th13) * ( cos(th34) * sin(th23) * sin(th24) * cexp(+I * delta24) \
                                        + cos(th23) * sin(th34) * cexp(+I * delta34) ) * cexp(+I * delta13) \
                          - cos(th13) * cos(th24) * cos(th34) * sin(th14) );
  U[3][2] = - cos(th24) * cos(th34) * sin(th13) * sin(th14) * cexp(-I * delta13) \
            - cos(th13) * ( cos(th34) * sin(th23) * sin(th24) * cexp(+I * delta24) \
                          + cos(th23) * sin(th34) * cexp(+I * delta34) );
  U[3][3] =   cos(th14) * cos(th24) * cos(th34);

  return 0;
}


/***************************************************************************
 * Computes the matter-dependent part of the Hamiltonian                   *
 ***************************************************************************
 * Parameters:                                                             *
 *   A:            The buffer where the matter matrix A is to be stored.   *
 *                 The nonzero elements are given in eV^2                  *
 *   cp_sign:      +1 for neutrinos, -1 for anti-neutrinos                 *
 *   E:            The neutrino energy in GeV                              *
 *   density:      The density of the layer under consideration, in g/cm^3 *
 ***************************************************************************/
int GetA(double A[4][4], int cp_sign, double E, double density)
{
  int i, j;
  double Vc, Vn;
  
  for (i=0; i<4; i++)
    for (j=0; j<4; j++)
      A[i][j] = 0;
  
  Vc = cp_sign * (GLB_V_FACTOR * 1.0e-9) * GLB_Ye * density;
  Vn = - 0.5 * (1.0 / GLB_Ye - 1.0) * Vc;
  // GLB_V_FACTOR is (sqrt(2) G_F) * (1 g/cm^3) / mass_of_nucleon given in eV
  // here it is converted from eV to GeV, so that Vc and Vn are in GeV
  
  A[0][0] = + 2.0 * E * Vc * 1.0e18; // Converted to eV^2
  A[3][3] = - 2.0 * E * Vn * 1.0e18; // Converted to eV^2

  return 0;
}


/***************************************************************************
 * Computes the quantities S,p,q,b entering hatted mass-sq. differences.   *
 ***************************************************************************
 * Parameters:                                                             *
 *   Spqb:         The buffer where the quantities S, p, q, and b are to   *
 *                 be stored, in this order. S and b have units of eV^2    *
 *   A:            Matter part of the Hamiltonian (in eV^2)                *
 *   U:            Mixing matrix in vacuum                                 *
 *   Dm2i1:        Mass-squared differences m^2_i - m^2_1 in vacuum        *
 ***************************************************************************/
int GetSpqb(double Spqb[4], double A[4][4], double complex U[4][4],
	    double Dm2i1[4])
{
  double b, c, d, e;
  double p, q, K0, K1, phi, S;

  b = - Dm2i1[1] - Dm2i1[2] - Dm2i1[3] - A[0][0] - A[3][3];
  c = A[0][0] * A[3][3] + Dm2i1[1] * Dm2i1[2] + Dm2i1[1] * Dm2i1[3] + Dm2i1[2] * Dm2i1[3] \
    + A[0][0] * ( (1.0 - cabs2(U[0][1])) * Dm2i1[1] + (1.0 - cabs2(U[0][2])) * Dm2i1[2] \
		+ (1.0 - cabs2(U[0][3])) * Dm2i1[3] ) \
    + A[3][3] * ( (1.0 - cabs2(U[3][1])) * Dm2i1[1] + (1.0 - cabs2(U[3][2])) * Dm2i1[2] \
		+ (1.0 - cabs2(U[3][3])) * Dm2i1[3] );
  d = - Dm2i1[1] * Dm2i1[2] * Dm2i1[3] \
      - ( A[0][0] * cabs2(U[0][0]) + A[3][3] * cabs2(U[3][0]) \
        + A[0][0] * cabs2(U[0][3]) + A[3][3] * cabs2(U[3][3]) ) * Dm2i1[1] * Dm2i1[2] \
      - ( A[0][0] * cabs2(U[0][0]) + A[3][3] * cabs2(U[3][0]) \
        + A[0][0] * cabs2(U[0][2]) + A[3][3] * cabs2(U[3][2]) ) * Dm2i1[1] * Dm2i1[3] \
      - ( A[0][0] * cabs2(U[0][0]) + A[3][3] * cabs2(U[3][0]) \
        + A[0][0] * cabs2(U[0][1]) + A[3][3] * cabs2(U[3][1]) ) * Dm2i1[2] * Dm2i1[3] \
      - A[0][0] * A[3][3] * ( (1.0 - cabs2(U[0][1]) - cabs2(U[3][1])) * Dm2i1[1] \
			    + (1.0 - cabs2(U[0][2]) - cabs2(U[3][2])) * Dm2i1[2] \
			    + (1.0 - cabs2(U[0][3]) - cabs2(U[3][3])) * Dm2i1[3] );
  e = ( A[0][0] * cabs2(U[0][0]) + A[3][3] * cabs2(U[3][0]) ) * Dm2i1[1] * Dm2i1[2] * Dm2i1[3] \
    + A[0][0] * A[3][3] * ( cabs2(U[0][0] * U[3][3] - U[0][3] * U[3][0]) * Dm2i1[1] * Dm2i1[2] \
                          + cabs2(U[0][0] * U[3][2] - U[0][2] * U[3][0]) * Dm2i1[1] * Dm2i1[3] \
                          + cabs2(U[0][0] * U[3][1] - U[0][1] * U[3][0]) * Dm2i1[2] * Dm2i1[3] );

  p = c - 0.375 * b * b;
  q = 0.125 * b * b * b - 0.5 * b * c + d;
  K0 = c * c - 3.0 * b * d + 12.0 * e;
  K1 = 2.0 * c * c * c - 9.0 * b * c * d + 27.0 * d * d + 27.0 * b * b * e - 72.0 * c * e;
  phi = acos( K1 / (2.0 * pow(K0,1.5) ) );
  S = sqrt( ( sqrt(K0) * cos(phi / 3.0) - p ) / 6.0 );

  Spqb[0] = S;
  Spqb[1] = p;  
  Spqb[2] = q;  
  Spqb[3] = b;  

  return 0;
}


/***************************************************************************
 * Computes mass-squared differences in matter                             *
 ***************************************************************************
 * Parameters:                                                             *
 *   Dm2hi1:       The buffer to store hatted mass-square differences      *
 *   Dm2ti1:       The buffer to store mass-square differences in matter   *
 *   Spqb:         List of quantities S, p, q, and b                       *
 *   ord:          The neutrino mass ordering, with +1 for NO, -1 for IO   *
 ***************************************************************************/
int GetDm2matter(double Dm2hi1[4], double Dm2ti1[4], double Spqb[4], int ord)
{
  double l[4];
  double S, p, q, b;
  S = Spqb[0];
  p = Spqb[1];
  q = Spqb[2];
  b = Spqb[3];

  l[0] = - 0.25 * b - S - 0.5 * sqrt( - 4.0 * S * S - 2.0 * p + q / S );
  l[1] = - 0.25 * b - S + 0.5 * sqrt( - 4.0 * S * S - 2.0 * p + q / S );
  l[2] = - 0.25 * b + S - 0.5 * sqrt( - 4.0 * S * S - 2.0 * p - q / S );
  l[3] = - 0.25 * b + S + 0.5 * sqrt( - 4.0 * S * S - 2.0 * p - q / S );

  if (ord == +1) { // NO
    Dm2hi1[0] = l[0];
    Dm2hi1[1] = l[1];
    Dm2hi1[2] = l[2];
    Dm2hi1[3] = l[3];
  }
  else { // IO
    Dm2hi1[0] = l[1];
    Dm2hi1[1] = l[2];
    Dm2hi1[2] = l[0];
    Dm2hi1[3] = l[3];
  }

  Dm2ti1[0] = 0.0;
  Dm2ti1[1] = Dm2hi1[1] - Dm2hi1[0];
  Dm2ti1[2] = Dm2hi1[2] - Dm2hi1[0];
  Dm2ti1[3] = Dm2hi1[3] - Dm2hi1[0];

  return 0;
}


/***************************************************************************
 * Computes products of mixing matrix elements in matter                   *
 ***************************************************************************
 * Parameters:                                                             *
 *   UtUts:        The buffer to store the products \tilde U_{\alpha i}    *
 *                 \tilde U_{\beta i}^*, with \alpha, \beta = e, \mu, \tau *
 *                 and i = 1, ..., 4.                                      *
 *   A:            Matter part of the Hamiltonian (in eV^2)                *
 *   U:            Mixing matrix in vacuum                                 *
 *   Dm2i1:        Mass-squared differences in vacuum                      *
 *   Dm2hi1:       Hatted mass-squared differences                         *
 *   Dm2ti1:       Mass-squared differences in matter                      *
 ***************************************************************************/
int GetUtUts(double complex UtUts[4][4][4], double A[4][4],
	     double complex U[4][4], double Dm2i1[4],
	     double Dm2hi1[4], double Dm2ti1[4])
{
  int i, j, k, a, b, g;
  double t1, t2, t3;
  double F[4][4][4][4];
  double complex C[4][4];

  // F tensor
  for (i=0; i<4; i++) {
    for (j=0; j<4; j++) {
      for (a=0; a<4; a++) {
	for (b=0; b<4; b++) {

          t1 = 1.0;
          for (k=0; k<4; k++)
	    if (k != i) { t1 *= 0.5 * ( A[a][a] + A[b][b] ) \
		              - ( Dm2hi1[k] - Dm2i1[j] ); }

	  t2 = ( kdelta(a,b) - 1 );
          for (k=0; k<4; k++)
	    if (k != i) { t2 *= 0.5 * ( A[a][a] + A[b][b] ) - Dm2hi1[k]; }

	  t3 = Dm2i1[j] * square( 0.5 * ( A[a][a] - A[b][b] ) ) ;

	  F[i][j][a][b] = t1 + t2 + t3;

	}
      }
    }
  }

  // C matrix
  for (a=0; a<4; a++) {
    for (b=0; b<4; b++) {

      C[a][b] = 0.0;
      for (i=0; i<4; i++)
	for (j=0; j<4; j++)
	  for (g=0; g<4; g++)
	    C[a][b] += square( Dm2i1[i] - Dm2i1[j] ) * A[g][g] * U[a][i] \
	             * conj(U[g][i]) * U[g][j] * conj(U[b][j]);

      C[a][b] *= -0.5;

    }
  }

  // Products UtUts (U tilde * U tilde star)
  for (a=0; a<4; a++) {
    for (b=0; b<4; b++) {
      for (i=0; i<4; i++) {

	UtUts[a][b][i] = 0.0;

	for (j=0; j<4; j++)
	  UtUts[a][b][i] += F[i][j][a][b] * U[a][j] * conj(U[b][j]);

	UtUts[a][b][i] += C[a][b];

	for (k=0; k<4; k++)
	  if (k != i)
	    UtUts[a][b][i] /= ( Dm2ti1[i] - Dm2ti1[k] );

      }
    }
  }

  return 0;
}


/***************************************************************************
 * Computes oscillation probabilities.                                     *
 ***************************************************************************
 * Parameters:                                                             *
 *   P:            The buffer where the probabilities are to be stored     *
 *   cp_sign:      +1 for neutrinos, -1 for anti-neutrinos                 *
 *   E:            The neutrino energy in GeV                              *
 *   psteps:       Number of constant density layers in the matter profile *
 *   length:       The lengths of these layers in km                       *
 *   density:      The individual densities of these layers in g/cm^3      *
 *   filter_sigma: Width of low-pass filter in GeV (from the AEDL file)    *
 ***************************************************************************/
int probability_matrix_4nu(double P[3][3], int cp_sign, double E, int psteps,
			   const double *length, const double *density,
			   double filter_sigma, void *user_data)
{
  int i, j, k, a, b;
  int kp, jp, g, gp;
  int status;

  double L1, L2;
  double complex U[4][4];
  double Dm2i1[4];
  double complex UUs[4][4][4];
  
  double A[4][4];
  double Spqb[4];
  double Dm2hi1[4];
  double Dm2ti1[4];
  double complex UtUts[4][4][4];

  double complex ev[4][4];
  double complex em[4][4];

  double complex ef[4][4][4][4];


  // Vacuum mass-squared differences
  Dm2i1[0] = 0.0;
  Dm2i1[1] = sdm;       // Dm^2_{21}
  if (true_ord == +1) { // Dm^2_{31} for NO
    Dm2i1[2] = ldm; 
  }
  else {                // Dm^2_{31} for IO = Dm^2_{32} (=ldm) + Dm^2_{21}
    Dm2i1[2] = ldm + sdm;

  }
  Dm2i1[3] = steriledm; // Dm^2_{41}

  // Get vacuum mixing matrix U
  status = GetU(U);
  if (status != 0) {
    glb_error("GetU in 3+1 custom probability engine: "
	      "Could not obtain vacuum mixing matrix");
    return status;
  }
  
  // UUs
  for (a=0; a<4; a++) 
    for (b=0; b<4; b++) 
      for (i=0; i<4; i++) 
	UUs[a][b][i] = U[a][i] * conj(U[b][i]);
  
  // Compute probabilites in a 2-slab approximation (vacuum+matter)
  if (psteps != 2) {
    return -1;
  }
  else {
    L1 = length[0]; // distance in vacuum
    L2 = length[1]; // distance in matter

    // Get matter part of Hamiltonian
    status = GetA(A, cp_sign, E, density[1]);
    if (status != 0) {
      glb_error("GetA in 3+1 custom probability engine: "
		"Could not compute matter part of Hamiltonian");
      return status;
    }
    
    // Get S, p, q, and b
    status = GetSpqb(Spqb, A, U, Dm2i1);
    if (status != 0) {
      glb_error("GetSpqb in 3+1 custom probability engine: "
		"Could not obtain quantities S, p, q, b");
      return status;
    }
    
    // Get mass-squared differences in matter
    status = GetDm2matter(Dm2hi1, Dm2ti1, Spqb, true_ord);
    if (status != 0) {
      glb_error("GetDm2matter in 3+1 custom probability engine: "
		"Could not obtain mass-squared differences in matter");
      return status;
    }
    
    // Get products of mixing matrix elements in matter
    status = GetUtUts(UtUts, A, U, Dm2i1, Dm2hi1, Dm2ti1);
    if (status != 0) {
      glb_error("GetUtUts in 3+1 custom probability engine: "
		"Could not obtain mixing matrix element products in matter");
      return status;
    }
    
    // Oscillation phases
    for (i=0; i<4; i++) {
      for (j=0; j<4; j++) {
	ev[i][j] = cexp( - 2.0 * D_CONV_FACTOR * I \
			 * L1 * (Dm2i1[i] - Dm2i1[j]) / E );
	em[i][j] = cexp( - 2.0 * D_CONV_FACTOR * I \
			 * L2 * (Dm2ti1[i] - Dm2ti1[j]) / E );
      }
    }
    
    // Low-pass filter
    if (filter_sigma > 0.0) {
      for (j=0; j<4; j++)
	for (jp=0; jp<4; jp++)
	  for (k=0; k<4; k++)
	    for (kp=0; kp<4; kp++) 
	      ef[j][jp][k][kp] = exp( - 0.5 * square( filter_sigma / E ) \
                     * square( 2.0 * D_CONV_FACTOR \
			       * ( L1 * (Dm2i1[j] - Dm2i1[jp]) \
			         + L2 * (Dm2ti1[k] - Dm2ti1[kp]) ) / E ) );
    }
    else {
      for (j=0; j<4; j++)
	for (jp=0; jp<4; jp++)
	  for (k=0; k<4; k++)
	    for (kp=0; kp<4; kp++) 
	      ef[j][jp][k][kp] = 1.0;
    }

    // Oscillation probabilities for 3 active flavours from amplitudes
    for (a=0; a<3; a++) {
      for (b=0; b<3; b++) {
	P[a][b] = 0.0;
	
        if (cp_sign == +1) { // Neutrinos
	  for (k=0; k<4; k++) {
	    for (kp=0; kp<4; kp++) { 
	      for (j=0; j<4; j++) {
		for (jp=0; jp<4; jp++) {
		  for (g=0; g<4; g++) {
		    for (gp=0; gp<4; gp++) {
		      P[a][b] += UUs[g][a][j] * UUs[a][gp][jp] * ev[j][jp] \
			* UtUts[b][g][k] * UtUts[gp][b][kp] * em[k][kp] \
			* ef[j][jp][k][kp];
		    }
		  }
		}
	      }
	    }
	  }
	} else if (cp_sign == -1) { // Anti-neutrinos
	  for (k=0; k<4; k++) {
	    for (kp=0; kp<4; kp++) { 
	      for (j=0; j<4; j++) {
		for (jp=0; jp<4; jp++) {
		  for (g=0; g<4; g++) {
		    for (gp=0; gp<4; gp++) {
		      P[a][b] += UUs[a][g][j] * UUs[gp][a][jp] * ev[j][jp] \
			* UtUts[g][b][k] * UtUts[b][gp][kp] * em[k][kp] \
			* ef[j][jp][k][kp];
		    }
		  }
		}
	      }
	    }
	  }
	} else {
	  return -1;
	}
	
      }
    }
   
    return 0;     
  }
  
}


==> anc/exact_4nu.h <==
/*
   GLoBES user-defined probability engine (header file)

   Implementation of exact formulae for 3+1 oscillations
   by J Penedo and J Pulido
   This version: June 2022

   Based on the file globes-3.2.18/examples/example6.c
   Compatible with GLoBES version 3.2.18
   GLoBES refs.: arXiv:hep-ph/0407333, arXiv:hep-ph/0701187
*/

#include <complex.h>
#include <globes/globes.h>


#define GLB_V_FACTOR  7.63247e-14
/* Conversion factor for matter potentials,
   also defined in glb_probability.h, definition may be shadowed
   GLB_V_FACTOR = (sqrt(2) G_F) * (1 g/cm^3) / mass_of_nucleon given in eV */

#define GLB_Ye 0.5

#define D_CONV_FACTOR 0.25 * GLB_KM_TO_EV(1.0) * 1.e-9
/* The function GLB_KM_TO_EV is defined in globes.h,
   GLB_KM_TO_EV(x) = x / 1.9747235e-10 */

#define GLB_THETA_14 6     // Index of non-standard parameter theta_14
#define GLB_THETA_24 7     // Index of non-standard parameter theta_24
#define GLB_THETA_34 8     // Index of non-standard parameter theta_34
#define GLB_DELTA_24 9     // Index of non-standard parameter delta_24
#define GLB_DELTA_34 10    // Index of non-standard parameter delta_34
#define GLB_DM_41    11    // Index of non-standard parameter dm_41


extern int true_ord;

extern double th12;
extern double th13;
extern double th23;
extern double delta13;
extern double sdm;
extern double ldm;
extern double th14;
extern double th24;
extern double th34;
extern double delta24;
extern double delta34;
extern double steriledm;


// Square of a real number
inline double square(double x)
{
    return x*x;
}


// Absolute square of a number
inline double cabs2(double complex x)
{
  return cabs(x) * cabs(x);
}


// Kronecker delta
inline int kdelta(int i, int j)
{
  if (i == j)
    return 1;
  else
    return 0;
}


int set_oscillation_parameters_4nu(glb_params p, void *user_data);
int get_oscillation_parameters_4nu(glb_params p, void *user_data);
int GetU(double complex U[4][4]);
int GetA(double A[4][4], int cp_sign, double E, double density);
int GetSpqb(double Spqb[4], double A[4][4], double complex U[4][4], double Dm2i1[4]);
int GetDm2matter(double Dm2hi1[4], double Dm2ti1[4], double Spqb[4], int ord);
int GetUtUts(double complex UtUts[4][4][4], double A[4][4], double complex U[4][4],
	     double Dm2i1[4], double Dm2hi1[4], double Dm2ti1[4]);
int probability_matrix_4nu(double P[3][3], int cp_sign, double E, int psteps,
                           const double *length, const double *density,
                           double filter_sigma, void *user_data);

